ColorVideoVDP: A visual difference predictor for image, video and display distortions

ColorVideoVDP is a video and image quality metric that models spatial and temporal aspects of vision, for both luminance and color. The metric is built on novel psychophysical models of chromatic spatiotemporal contrast sensitivity and cross-channel contrast masking. It accounts for the viewing conditions, geometric, and photometric characteristics of the display. It was trained to predict common video streaming distortions (e.g. video compression, rescaling, and transmission errors), and also 8 new distortion types related to AR/VR displays (e.g. light source and waveguide non-uniformities). To address the latter application, we collected our novel XR-Display-Artifact-Video quality dataset (XR-DAVID), comprised of 336 distorted videos. Extensive testing on XR-DAVID, as well as several datasets from the literature, indicate a significant gain in prediction performance compared to existing metrics. ColorVideoVDP opens the doors to many novel applications which require the joint automated spatiotemporal assessment of luminance and color distortions, including video streaming, display specification and design, visual comparison of results, and perceptually-guided quality optimization.

==> figs/plots/plot_SLP.m <==
%% Plot SLP

addpath('..\..\..\..\Github_repos\csf_datasets\models');
ach_mod = CSF_stelaCSF();
rg_mod = CSF_stelaCSF_chrom('rg');
yv_mod = CSF_stelaCSF_chrom('yv');

gcf;
clf;

gap = [0.01 ,0.01];
marg_h = [0.18, 0.01]; % [lower upper]
marg_w = [0.12, 0.01]; % [left right]
ha = tight_subplot(1,1, gap, marg_h, marg_w);

set(gcf, 'defaultAxesFontName', 'Arial');
set(gcf, 'defaultTextFontName', 'Arial');
% set(gcf, 'defaultTextFontSize', 9);
text_size = 8;

fig = gcf;
fig_size = [3.45 2]*1;
fig.Units = 'inches';
fig.Position = [2, 2, fig_size];
fig.PaperUnits = 'inches';
fig.PaperSize = fig_size;

freq = logspace(-2,3);
colors = [50, 50, 50;...
            50, 50, 50;
            255, 50, 0;...
            200, 100, 255]./255;

lines = {'-', '--', '-', '-'};

hold on,

bw = [0.0002193, 1.751, 2.8884, 2.1122];
f_max_params = {[ 1.62144 36.6565 0.255823 ], 0.0267489, 0.000522095, 0.0233976};
lum = 30;
f_max = [ach_mod.get_lum_dep(f_max_params{1}, lum),...
    ach_mod.get_lum_dep(f_max_params{2}, lum),...
    rg_mod.get_lum_dep(f_max_params{3}, lum),...
    yv_mod.get_lum_dep(f_max_params{4}, lum)];
a = [0.103686, 0.000273289];

labels= {'Ach, $\mathcal{S}$', 'Ach, $\mathcal{T}$', 'RG, $\mathcal{S}$', 'YV, $\mathcal{S}$'};

for cc = 1:4
    S_LP = 10.^( -(log10(freq) - log10(f_max(cc))).^2./(2.^bw(cc)) );
    if cc <=2
        ss = (freq<f_max(cc)) & (S_LP < (1-a(cc)));
        S_LP(ss) = 1-a(cc);
    else
        ss = (freq<f_max(cc));
        S_LP(ss)=max(S_LP);
    end
    plot(freq, S_LP, 'LineStyle', lines{cc}, 'Color', colors(cc, :));
end

xlims = [0.01 120];
ylims = [0.001 2];
set_axis_tick_label('x', 'cpd', xlims );
set_axis_tick_label('y', 'sensitivity', ylims);
xlim(xlims);
ylim(ylims);

ylabel('$S_{\textrm{lp}}$', 'interpreter','latex')
xlabel('Spatial frequency ($\rho$) [cpd]', 'interpreter','latex')
% xlabel({})
grid on
set(gca, 'MinorGridAlpha', 0)

legend(labels, 'interpreter','latex');

ax = gca; 
ax.FontSize = text_size; 

if 0
    name = 'SLP';
%     savefig(fig, name)
    print(fig, '-vector', name,'-dpdf');
%     print(fig, '-vector', name,'-dpng');
end



==> figs/plots/plot_Secc.m <==
%% Plot eccentricity dependence

gcf;
clf;

gap = [0.01 ,0.01];
marg_h = [0.15, 0.22]; % [lower upper]
marg_w = [0.2, 0.035]; % [left right]
ha = tight_subplot(1,1, gap, marg_h, marg_w);

set(gcf, 'defaultAxesFontName', 'Arial');
set(gcf, 'defaultTextFontName', 'Arial');
% set(gcf, 'defaultTextFontSize', 9);
text_size = 8;

fig = gcf;
fig_size = [3.45 3.2]*0.5;
fig.Units = 'inches';
fig.Position = [2, 2, fig_size];
fig.PaperUnits = 'inches';
fig.PaperSize = fig_size;

colors = get(groot,'defaultAxesColorOrder');

lines = {'-', '-', '-', '-'};

hold on,

ecc_drop_par = 0.0296662;
ecc_drop_nasal_par = 0.0113638;
ecc_drop_f_par = 0.0190062;
ecc_drop_f_nasal_par = 0.0193858;
freq = 2.^(-1:2:6);
ecc = 0:100; 


for cc = 1:length(freq)
    alpha = min(1, abs(0-180)/90 );
    ecc_drop = alpha .* ecc_drop_par + (1-alpha) .* ecc_drop_nasal_par;
    ecc_drop_f = alpha .* ecc_drop_f_par + (1-alpha) .* ecc_drop_f_nasal_par;
    a = ecc_drop + freq(cc).*ecc_drop_f;
    S = 10.^(-a.*ecc);
    plot(ecc, S, 'LineStyle', '-', 'Color', colors(cc, :), 'HandleVisibility','off');

    alpha = min(1, abs(180-180)/90 );
    ecc_drop = alpha .* ecc_drop_par + (1-alpha) .* ecc_drop_nasal_par;
    ecc_drop_f = alpha .* ecc_drop_f_par + (1-alpha) .* ecc_drop_f_nasal_par;
    a = ecc_drop + freq(cc).*ecc_drop_f;
    S = 10.^(-a.*ecc);
    plot(ecc, S, 'LineStyle', '--', 'Color', colors(cc, :), 'HandleVisibility','off');
end

xlims = [0 60];
% ylims = [0.01 1500];
% set_axis_tick_label('x', 'cpd', xlims );
% set_axis_tick_label('y', 'sensitivity', ylims);
% set(gca, 'YScale', 'log');

xlim(xlims);
% ylim(ylims);

xticklabels('auto');
yticklabels('auto');

ylabel('$S_{ecc}$', 'interpreter','latex')
% xlabel('Luminance ($\rho$) [cpd]', 'interpreter','latex')
xlabel({})
grid on
set(gca, 'MinorGridAlpha', 0)

labels= {'temporal', sprintf('%g cpd', freq(1)), sprintf('%g cpd', freq(2)),...
    'nasal', sprintf('%g cpd', freq(3)), sprintf('%g cpd', freq(4))};
plot(NaN, NaN,  'LineStyle', '-', 'Color','k');
plot(NaN, NaN,  'LineStyle', '-', 'Color', colors(1, :));
plot(NaN, NaN,  'LineStyle', '-', 'Color', colors(2, :));
plot(NaN, NaN,  'LineStyle', '--', 'Color', 'k');
plot(NaN, NaN,  'LineStyle', '-', 'Color', colors(3, :));
plot(NaN, NaN,  'LineStyle', '-', 'Color', colors(4, :));

legend boxoff
legend(labels, 'interpreter','latex', 'NumColumns',2);


ax = gca; 
ax.FontSize = text_size; 

if 0
    name = 'S_ecc';
%     savefig(fig, name)
    print(fig, '-vector', name,'-dpdf');
%     print(fig, '-vector', name,'-dpng');
end



==> figs/plots/plot_Smax_lum.m <==
%% Plot  rho max as function of luminance

addpath('..\..\..\..\Github_repos\csf_datasets\models');
csf_mod = CSF_stelaCSF();
% rg_mod = CSF_stelaCSF_chrom('rg');
% yv_mod = CSF_stelaCSF_chrom('yv');

gcf;
clf;

gap = [0.01 ,0.01];
marg_h = [0.24, 0.03]; % [lower upper]
marg_w = [0.21, 0.04]; % [left right]
ha = tight_subplot(1,1, gap, marg_h, marg_w);

set(gcf, 'defaultAxesFontName', 'Arial');
set(gcf, 'defaultTextFontName', 'Arial');
% set(gcf, 'defaultTextFontSize', 9);
text_size = 8;

fig = gcf;
fig_size = [3.45 2.5]*0.5;
fig.Units = 'inches';
fig.Position = [2, 2, fig_size];
fig.PaperUnits = 'inches';
fig.PaperSize = fig_size;

colors = [50, 50, 50;...
            50, 50, 50;
            255, 50, 0;...
            200, 100, 255]./255;

lines = {'-', '--', '-', '-'};

hold on,

S_max_params = {[ 68.9501 59.5023 0.164274 7.54866e-07 7.77268e+09 ],... 
    [0.500846 57.3469], [5031.31 21.3026 0.470016], [93.024 37.0135 0.413429]};
lum = logspace(-4, 5);

labels= {'Ach, $\mathcal{S}$', 'Ach, $\mathcal{T}$', 'RG', 'YV'};

for cc = 1:4
    Smax = csf_mod.get_lum_dep(S_max_params{cc}, lum);

    plot(lum, Smax, 'LineStyle', lines{cc}, 'Color', colors(cc, :));
end

xlims = [0.001 10000];
ylims = [1 15000];
set_axis_tick_label('x', 'l', xlims );
set_axis_tick_label('y', 'sensitivity', ylims);
xlim(xlims);
ylim(ylims);

ylabel('$S_{m}$', 'interpreter','latex')
xlabel('Luminance ($\rho$) [cpd]', 'interpreter','latex')
xlabel({})
grid on
set(gca, 'MinorGridAlpha', 0)

% legend(labels, 'interpreter','latex');

ax = gca; 
ax.FontSize = text_size; 

if 0
    name = 'S_max';
%     savefig(fig, name)
    print(fig, '-vector', name,'-dpdf');
%     print(fig, '-vector', name,'-dpng');
end



==> figs/plots/plot_ac.m <==
%% Plot critical area

gcf;
clf;

gap = [0.01 ,0.01];
marg_h = [0.15, 0.2]; % [lower upper]
marg_w = [0.2, 0.01]; % [left right]
ha = tight_subplot(1,1, gap, marg_h, marg_w);

set(gcf, 'defaultAxesFontName', 'Arial');
set(gcf, 'defaultTextFontName', 'Arial');
% set(gcf, 'defaultTextFontSize', 9);
text_size = 8;

fig = gcf;
fig_size = [3.45 3.2]*0.5;
fig.Units = 'inches';
fig.Position = [2, 2, fig_size];
fig.PaperUnits = 'inches';
fig.PaperSize = fig_size;

colors = [50, 50, 50;...
            255, 50, 0;...
            200, 100, 255]./255;

lines = {'-', '-', '-', '-'};

hold on,

a0 = [270, 46.7732, 3.01318e7];
p0 = [0.65, 0.6079, 0.0004953];
freq = logspace(-2,3);

labels= {'Ach', 'RG', 'YV'};

for cc = 1:3
    ac = a0(cc)./(1+(freq./p0(cc)).^2);
    plot(freq, ac, 'LineStyle', lines{cc}, 'Color', colors(cc, :));
end

xlims = [0.1 120];
ylims = [0.01 1500];
set_axis_tick_label('x', 'cpd', xlims );
set_axis_tick_label('y', 'sensitivity', ylims);
xlim(xlims);
ylim(ylims);

ylabel('$a_c$', 'interpreter','latex')
% xlabel('Luminance ($\rho$) [cpd]', 'interpreter','latex')
xlabel({})
grid on
set(gca, 'MinorGridAlpha', 0)

legend boxoff
legend(labels, 'interpreter','latex', 'NumColumns',2);

ax = gca; 
ax.FontSize = text_size; 

if 0
    name = 'ac';
%     savefig(fig, name)
    print(fig, '-vector', name,'-dpdf');
%     print(fig, '-vector', name,'-dpng');
end



==> figs/plots/plot_castle_grid.m <==
% Plot all the dimensions of the CSF. 

addpath('..\..\..\..\Github_repos\csf_datasets\models');
addpath('..\..\..\..\Github_repos\csf_datasets\model_fitting');

csf = CSF_castleCSF2();
% plot_csf_sens_matrix( csf, true );

K = 5;
width = K*8; height = (K-1)*8;

fig = gcf;
oldUnits = get(fig,'Units');
set( fig, 'Units', 'centimeters' );

figPos = get(fig,'Position');
figPos(3) = width;
figPos(4) = height;
set(fig,'Position', figPos);
set(fig, 'PaperUnits', 'centimeters' );
set(fig,'PaperPosition', [0 0 width height] );
set(fig, 'PaperSize', [width height]);
set( fig, 'Units', oldUnits );

for cc = 1:3
    plot_csf_sens_matrix_chromatic( csf, cc, true );
    
    fix_text_overlap( gcf );
    
    name = sprintf('castle_matrix%d', cc);
%     exportfig( gcf, name, 'Color', 'rgb' );
    print(gcf, '-vector', name, '-dpdf');

end


==> figs/plots/plot_rhomax_lum.m <==
%% Plot  rho max as function of luminance

addpath('..\..\..\..\Github_repos\csf_datasets\models');
csf_mod = CSF_stelaCSF();
% rg_mod = CSF_stelaCSF_chrom('rg');
% yv_mod = CSF_stelaCSF_chrom('yv');

gcf;
clf;

gap = [0.01 ,0.01];
marg_h = [0.24, 0.03]; % [lower upper]
marg_w = [0.17, 0.04]; % [left right]
ha = tight_subplot(1,1, gap, marg_h, marg_w);

set(gcf, 'defaultAxesFontName', 'Arial');
set(gcf, 'defaultTextFontName', 'Arial');
% set(gcf, 'defaultTextFontSize', 9);
text_size = 8;

fig = gcf;
fig_size = [3.45 2.5]*0.5;
fig.Units = 'inches';
fig.Position = [2, 2, fig_size];
fig.PaperUnits = 'inches';
fig.PaperSize = fig_size;

colors = [50, 50, 50;...
            50, 50, 50;
            255, 50, 0;...
            200, 100, 255]./255;

lines = {'-', '--', '-', '-'};

hold on,

f_max_params = {[ 1.62144 36.6565 0.255823 ], 0.0267489, 0.000522095, 0.0233976};
lum = logspace(-4, 5);

labels= {'Ach, $\mathcal{S}$', 'Ach, $\mathcal{T}$', 'RG', 'YV'};

for cc = 1
    fmax = csf_mod.get_lum_dep(f_max_params{cc}, lum);

    plot(lum, fmax, 'LineStyle', lines{cc}, 'Color', colors(cc, :));
end

xlims = [0.001 10000];
ylims = [0.1 2];
set_axis_tick_label('x', 'l', xlims );
set_axis_tick_label('y', 'cpd', ylims);
xlim(xlims);
ylim(ylims);

ylabel('$\rho_{m}$', 'interpreter','latex')
xlabel('Luminance ($\rho$) [cpd]', 'interpreter','latex')
xlabel({})
grid on
set(gca, 'MinorGridAlpha', 0)

% legend(labels, 'interpreter','latex');

ax = gca; 
ax.FontSize = text_size; 

if 0
    name = 'rho_max';
%     savefig(fig, name)
    print(fig, '-vector', name,'-dpdf');
%     print(fig, '-vector', name,'-dpng');
end



==> figs/plots/plot_sust_trans.m <==
%% Plot R (sust and trans)

addpath('..\..\..\..\Github_repos\csf_datasets\models');
ach_mod = CSF_stelaCSF();
rg_mod = CSF_stelaCSF_chrom('rg');
yv_mod = CSF_stelaCSF_chrom('yv');

gcf;
clf;

gap = [0.01 ,0.01];
marg_h = [0.16, 0.02]; % [lower upper]
marg_w = [0.11, 0.01]; % [left right]
ha = tight_subplot(1,1, gap, marg_h, marg_w);

set(gcf, 'defaultAxesFontName', 'Arial');
set(gcf, 'defaultTextFontName', 'Arial');
% set(gcf, 'defaultTextFontSize', 9);
text_size = 8;

fig = gcf;
fig_size = [3.45 2]*1;
fig.Units = 'inches';
fig.Position = [2, 2, fig_size];
fig.PaperUnits = 'inches';
fig.PaperSize = fig_size;

freq = logspace(-2,3);
colors = [50, 50, 50;...
            255, 50, 0;...
            200, 100, 255]./255;

lines = {'-', '--', '-', '-'};

hold on,

omega = linspace( 0, 100, 1024 );

beta_sust = [1.3314, 1.1196, 0.9479];
sigma_sust = [5.7934, 14.1255, 6.6366];

omega_0 = 5;
beta_trans = 0.1898;
sigma_trans = 0.1231;

labels= {'Ach, $\mathcal{T}$', 'Ach, $\mathcal{S}$',... 
    'RG, $\mathcal{S}$', 'YV, $\mathcal{S}$'};

R_trans = exp( -abs(omega.^beta_trans-omega_0^beta_trans).^2 / (sigma_trans) );
plot(omega, R_trans, 'LineStyle', '--', 'Color', colors(1, :));

for cc = 1:3
    R_sust = exp( -omega.^beta_sust(cc) / (sigma_sust(cc)) );
    plot(omega, R_sust, 'LineStyle', '-', 'Color', colors(cc, :));
end

xlims = [0.3 100];
% ylims = [0.0001 1];
set_axis_tick_label('x', 'tf', xlims );
% set_axis_tick_label('y', 'sensitivity', ylims);
xlim(xlims);
% ylim(ylims);
yticklabels('auto')

ylabel('$R$', 'interpreter','latex')
xlabel('$\omega$ [Hz]', 'interpreter','latex')
% xlabel({})
grid on
set(gca, 'MinorGridAlpha', 0)

legend(labels, 'interpreter','latex');

ax = gca; 
ax.FontSize = text_size; 

if 0
    name = 'R_sust_trans';
%     savefig(fig, name)
    print(fig, '-vector', name,'-dpdf');
%     print(fig, '-vector', name,'-dpng');
end




==> figures/dof_add_distortion.m <==
I = imread2double( 'dof.tif' );

I = imresize( I, 0.5 );

%%

w = size(I,2);
w3 = floor(w/3);
h = size(I,1);

% column_width = 83; % mm
% view_dist = 350; % mm
% ppd = pi/(360*atan(0.5*column_width/view_dist/w))


bh = 32;
ppd = 75.4;

I((end-bh*3+1):(end-bh*2),:,:) = 0.2;
I((end-bh*2+1):(end-bh),:,:) = 0.5;
I((end-bh+1):end,:,:) = 0.8;

imwrite( I, 'dof_ref.png' )

I_lin = srgb2lin(I);
I_dkl = lms2dkl_d65(xyz2lms2006(cm_rgb2xyz( I_lin )));


freq = 4;
xx = linspace( 0, 2*pi*w/ppd*freq, w );

contrast = [0.08 0.04 1.0]/1.5;
sin_grating = sin(xx) .* ones(h,1);

I_dist_dkl = I_dkl;
for cc=1:3
    p = (cc-1)*w3+1;
    rng = p:(p+w3-1);
    I_dist_dkl(:,rng,cc) = I_dkl(:,rng,cc) + sin_grating(:,rng).*I_dkl(:,rng,1) * contrast(cc);
end

I_dist = cm_xyz2rgb(lms2006_2xyz(dkl2lms_d65(I_dist_dkl)));

%I_dist = I_lin + sin_grating.*I_lin;

imwrite( lin2srgb(I_dist), 'dof_dist.png' )

%pfsview( I_dist );





==> figures/masking_example/generate_masking_example.m <==
I = imread2double( 'hedge.tif' );

target_dpi = 300;
target_width = 3.25; % in inches
target_px = target_width*target_dpi;

view_d_in = 15;

width_deg = (2*atand(0.5*target_width/view_d_in));

ppd = target_px / width_deg;

I = max(imresize( I, [target_px, NaN] ),0);

I((end-48):end,:,:)=0.5;

L_max = 200;
L_min = 0.1;

I_ref = (L_max-L_min) * I.^2.2 + L_min;

w = size(I,2);
xx = 0:(w-1);

sqwave = sign(sin( 2*pi*xx/w * width_deg * 4));

w3 = round(w/3);

dkl_con = zeros(w,3);
dkl_con(1:w3,1) = 0.08;
dkl_con((w3+1):(w3*2),2) = 0.025;
dkl_con((w3*2+1):end,3) = 0.22;

rgb_con = cm_xyz2rgb( lms2006_2xyz( dkl2lms_d65( dkl_con ) ) );
rgb_con = reshape( rgb_con, [1 w 3] );

I_test = I_ref + I_ref .* rgb_con .* sqwave;

%pfs_write_image( 'hedge_reference.exr', I_ref );
%pfs_write_image( 'hedge_distorted.exr', I_test );

imwrite( (I_ref/L_max).^(1/2.2), 'hedge_reference.png' );
imwrite( (I_test/L_max).^(1/2.2), 'hedge_distorted.png' );


%%

cvm = cvvdp( 'cvvdp' );

[jod, heatmap] = cvm.cmp( I_test, I_ref, 'standard_hdr_linear_dark', 'ppd', ppd, 'heatmap', 'threshold' );

imwrite( heatmap, 'hedge_heatmap.png' );


%%

if ispc()
    proj_dir = 'c:/Users/manti/Documents/projects/metric_calibration';
else
    proj_dir = '/home/rkm38/projects/metric_calibration';
end

conf_path = [ proj_dir, '/metric_configs/cvvdp_no_masking/cvvdp_parameters.json' ];

[jod, heatmap] = cvm.cmp( I_test, I_ref, 'standard_hdr_linear_dark', 'ppd', ppd, 'heatmap', 'threshold', 'config_paths', conf_path );

imwrite( heatmap, 'hedge_no_masking_heatmap.png' );




==> plots/CSF_base.m <==
classdef CSF_base
    %Super class of all Spatio-chromatic CSF models
    
    properties
        par; % Model parameters as a structure
    end
    
    methods( Abstract )
        
        % A short name that could be used as a part of a file name
        name = short_name( obj )
                

        % A general interface to compute sensitivity, which takes as input a
        % structure with the parameters values. This allows to add/remove
        % parameters without changing the interface, more flexible use of
        % parameters (e.g. either LMS or luminance of the background) and
        % should be less error prone. 
        % 
        % pars is the structure with the field names that closely match
        % the column names in the data files:
        %
        % luminance - luminance in cd/m^2. D65 background is assumed. 
        % lms_bkg - specify background colour and luminance 
        % s_frequency - spatial frequency in cpd
        % t_frequency - temporal frequency in Hz (default is 0)
        % orientation - orientation in deg (default is 0)
        % lms_delta - modulation direction in the LMS colour space (default
        %             D65 luminance modulation)
        % area - area of the stimulus in deg^2
        % ge_sigma - radius of the gaussian envelope in deg 
        % eccentricity - eccentricity in deg (default 0)       
        % vis_field - orientation in the visual field. See README.md
        %             (default 0)
        %
        % All parameters can be specified using multidemensional arrays as
        % long as of they have compatible (broadcastable) sizes. For example 
        % if lum has the size [10 1] and s_freq has the size [1 5], calling:
        %
        % csf_pars = struct( 'luminance', lum, 's_frequency', s_freq, 'area', 1 );          
        % S = csf_model.sensitivity( csf_pars );        
        % 
        % will return S of the size [10 5] computed for all combinations of
        % lum and s_freq. 
        %
        % 'lms_bkg' and 'lms_delta' must have their last dimension of size 3. 
        %
        % For best performance, pass vectors with the the required number
        % of parameters. Do not call the sensitivity() function in a loop.      
        %
        % You must specify 'luminance' or 'lms_bkg' but not both. 
        % You must specify 'area' or 'ge_sigma' but not both. 
        %
        % Example: 
        %
        % csf_model = <model_name>()
        % csf_pars = struct( 's_frequency', 4, 't_frequency', 1, 'orientation', 0, 'lms_bkg', [0.7443 0.3054 0.0157], 'area', 1, 'eccentricity', 0 );          
        % S = csf_model.sensitivity( csf_pars );
        S = sensitivity( obj, pars );
                
    end
    
    methods
        
        function str = full_name( obj )
            str = obj.short_name();
        end
        
        % Internally used for training CSF
        function obj = set_pars( obj, pars_vector )
            % Set the parameters of the model, supplied as a row vector
            % (used for optimizing the parameters of the model)
            
            assert( ~isempty( obj.par ) ); % obj.par must be initialized before calling this function
            
            obj.par = obj.param2struct( obj.par, pars_vector );
        end
        
        % Internally used for training CSF
        function pars_vector = get_pars( obj )
            % Get the parameters of the model as a row vector
            % (used for optimizing the parameters of the model)
            
            pars_vector = obj.struct2param( obj.par );
        end
        
        % Predict the sensitivity for a detection of a Gabour patch of certain chromatic
        % direction and amplitide. 
        %
        % S = sensitivity_stolms( obj, s_freq, t_freq, orientation, LMS_bkg, LMS_delta, area, eccentricity );
        %
        % Important: all parameters must be column vectors. LMS_bkg and
        %            LMS_delta are Nx3 matrices
        %
        % freq - spatial frequency in cpd
        % LMS_bkg - LMS of the background colour (CIE2006 CMF)
        % LMS_delta - colour direction vector in the LMS space (LMS_peak-LMS_mean)
        % area - area in deg^2
        %
        % The method returns:
        % S - Sensitivity (the inverse of cone contrast at the threshold)
        function S = sensitivity_stolms( obj, s_freq, t_freq, orientation, LMS_bkg, LMS_delta, area, eccentricity )
            csf_pars = struct( 's_frequency', s_freq, 't_frequency', t_freq, 'orientation', orientation, 'lms_bkg', LMS_bkg, 'lms_delta', LMS_delta, 'area', area, 'eccentricity', eccentricity );
            S = obj.sensitivity( csf_pars );
        end        

        function S = sensitivity_stolmsv( obj, s_freq, t_freq, orientation, LMS_bkg, LMS_delta, area, eccentricity, vis_field )
            csf_pars = struct( 's_frequency', s_freq, 't_frequency', t_freq, 'orientation', orientation, 'lms_bkg', LMS_bkg, 'lms_delta', LMS_delta, 'area', area, 'eccentricity', eccentricity, 'vis_field', vis_field );
            S = obj.sensitivity( csf_pars );
        end        
        
        function S = sensitivity_stolms_edge( obj, t_freq, orientation, LMS_bkg, LMS_delta, ge_sigma, eccentricity )
            csf_pars = struct( 't_frequency', t_freq, 'orientation', orientation, 'lms_bkg', LMS_bkg, 'lms_delta', LMS_delta, 'ge_sigma', ge_sigma, 'eccentricity', eccentricity);
            S = obj.sensitivity_edge( csf_pars );
        end 
        
        % Test whether all the parameters are correct size, that the
        % names are correct, set the default values for the missing
        % parameters. 
        % pars - the csf_params structure
        % requires - a cell array with the selected parameters that are
        %            required. Used for the multually exclusive
        %            parameters, such as 'luminance'/'lms_bkg' and 
        %            'area'/'ge_sigma' so that one of them is computed as
        %            needed, but not both.
        % expand - if true, all the parameters are expanded to have the
        %          same size.
        function pars = test_complete_params(obj, pars, requires, expand )

            if ~exist( 'expand', 'var' )
                expand = false;
            end

            valid_names = { 'luminance', 'lms_bkg', 'lms_delta', 's_frequency', 't_frequency', 'orientation', 'area', 'ge_sigma', 'eccentricity', 'vis_field' };            
            fn = fieldnames( pars );
%             N = 1; % The size of the vector
            cur_par = 1;
            for kk=1:length(fn)
                if ~ismember( fn{kk}, valid_names )
                    error( 'Parameter structure contains unrecognized field ''%s''', fn{kk} );
                end

                % Check whether the parameters can be broadcasted                
                try 
                    param = pars.(fn{kk});
                    if ismember( fn{kk}, { 'lms_bkg', 'lms_delta' } )
                        p_sz = size(param);
                        if p_sz(end) ~= 3
                            error( 'The last dimension of ''%s'' must have size 3', fn{kk} );
                        end
                        %param = reshape( param, [p_sz(1:(end-1)) 1 3] );
                    end                    
                    cur_par = cur_par .* param;
                catch
                    error( 'Parameter %s cannot be broadcasted', fn{kk});
                end
                
%                 if numel(pars.(fn{kk})) > 1
%                     Nc = numel(pars.(fn{kk}))/par_len;
%                     if N==1
%                         N = Nc;
%                     else
%                         if Nc~=1 && N ~= Nc
%                             error( 'Inconsistent size of the parameter ''%s''', fn{kk} );
%                         end
%                     end
%                 end
            end

            if ismember( 'luminance', requires )
                if ~isfield( pars, 'luminance')
                    if ~isfield( pars, 'lms_bkg')
                        error( 'You need to pass either luminance or lms_bkg parameter.')
                    end
                    pars.luminance = CSF_base.last_dim(pars.lms_bkg,1) + CSF_base.last_dim(pars.lms_bkg,2);
                end
            end

            if ismember( 'lms_bkg', requires )
                if ~isfield( pars, 'lms_bkg')
                    if ~isfield( pars, 'luminance')
                        error( 'You need to pass either luminance or lms_bkg parameter.')
                    end
                    %error( 'Not implemented' )
                    pars.lms_bkg = [0.6991 0.3009 0.0198] .* pars.luminance;
                end
            end

            if ismember( 'ge_sigma', requires )
                if ~isfield( pars, 'ge_sigma')
                    if ~isfield( pars, 'area')
                        error( 'You need to pass either ge_sigma or area parameter.')
                    end
                    pars.ge_sigma = sqrt(pars.area/pi);
                end
            end

            if ismember( 'area', requires )
                if ~isfield( pars, 'area')
                    if ~isfield( pars, 'ge_sigma')
                        error( 'You need to pass either ge_sigma or area parameter.')
                    end
                    pars.area = pi*pars.ge_sigma.^2;
                end
            end
            
            % Default parameter values
            def_pars = struct( 'eccentricity', 0, 'vis_field', 0, 'orientation', 0, 't_frequency', 0, 'lms_delta', [0.6855 0.2951 0.0194] );
            fn_dp = fieldnames( def_pars );
            for kk=1:length(fn_dp)
                if ~isfield(pars, fn_dp{kk})
                    pars.(fn_dp{kk}) = def_pars.(fn_dp{kk});
                end
            end
            
%             if expand && N>1
%                 % Make all parameters the same height 
%                 fn = fieldnames( pars );
%                 for kk=1:length(fn)
%                     if size(pars.(fn{kk}),1)==1
%                         pars.(fn{kk}) = repmat( pars.(fn{kk}), [N 1]);
%                     end
%                 end                
%             end            

        end
        
                
       function print( obj, fh )
            % Print the model parameters in a format ready to be pasted into
            % get_default_par()
            
            obj.print_struct( fh, 'p.', obj.par );            
        end
         
        function print_struct( obj, fh, struct_name, s )
            % Print the model parameters in a format ready to be pasted into
            % get_default_par()
            
            fn = fieldnames( s );
            for ff=1:length(fn)
                if ismember( fn{ff}, { 'cm', 'ds', 'sust', 'trans' } )
                    continue;
                end
                if isstruct(s.(fn{ff}))
                    obj.print_struct( fh, strcat( struct_name, fn{ff}, '.' ), s.(fn{ff}) );
                else
                    fprintf( fh, '\t%s%s = ', struct_name, fn{ff} );
                    obj.print_vector( fh, s.(fn{ff}) );
                    fprintf( fh, ';\n' );
                end
            end
            
        end
                
    end
    
    methods(Static)

        function Y = sel_dim(X,d)
            cln(1:ndims(X)) = {1};
            if d>1
                cln(d) = {':'};
            else
                cln(end-d+1) = {':'};
            end
            Y = X(cln{:});
        end

        function Y = last_dim(X,d)
            cln(1:ndims(X)) = { ':' };
            cln{end} = d;
            Y = X(cln{:});
        end

        function [s, pos] = param2struct( s, pars_vector )
            % Convert a vector with the parameters to a structure with the
            % same fields as in the structure "s".
            
            pos = 1;
            for cc=1:length(s)
                ff = fieldnames(s(cc));
                for kk=1:length(ff)
                    
                    if isstruct(s(cc).(ff{kk}))
                        [s(cc).(ff{kk}), pos_ret] = CSF_base.param2struct(s(cc).(ff{kk}), pars_vector(pos:end) );
                        pos = pos+pos_ret-1;
                    else
                        N = length(s(cc).(ff{kk}));
                        s(cc).(ff{kk}) = pars_vector(pos:(pos+N-1));
                        pos = pos + N;
                    end
                end
            end
%             if (pos-1) ~= length(pars_vector)
%                 error( 'The parameter vector contains %d elements while the model has %d optimized parameters. Perhaps the optimized for a different set of datasets?', length(pars_vector), (pos-1) );
%             end
        end
        
        
        function pars_vector = struct2param( s )
            % Convert a structure to a vector with the parameters
            
            pars_vector = [];
            
            for cc=1:length(s)
                ff = fieldnames(s(cc));
                for kk=1:length(ff)
                    
                    if isstruct( s(cc).(ff{kk}) )
                        pars_vector = cat( 2, pars_vector, CSF_base.struct2param(s(cc).(ff{kk})) );
                    else
                        pars_vector = cat( 2, pars_vector, s(cc).(ff{kk}) );
                    end
                    
                end
            end
            
        end
        
        
        function v = get_lum_dep( pars, L )
            % A family of functions modeling luminance dependency
            
            %log_lum = log10(L);
            
            switch length(pars)
                case 1
                    % Constant
                    v = ones(size(L)) * pars(1);
                case 2
                    % Linear in log
                    v = pars(2)*L.^pars(1);
                    %v = 10.^(pars(1)*log_lum + log10(pars(2)));
                case 3
                    % Log parabola
                    %        v = pars(1) * 10.^(exp( -(log_lum-pars(2)).^2/pars(3) ));
                    
                    % A single hyperbolic function
                    v = pars(1)*(1+pars(2)./L).^(-pars(3));
                case 5
                    % Two hyperbolic functions
                    v = pars(1)*(1+pars(2)./L).^(-pars(3)) .* (1-(1+pars(4)./L).^(-pars(5)));
                otherwise
                    error( 'not implemented' );
            end
            
        end

        function v = get_lum_dep_dec( pars, L )
            % A family of functions modeling luminance dependency. 
            % The same as abobe but the functions are decreasing with
            % luminance
            
            log_lum = log10(L);
            
            switch length(pars)
                case 1
                    % Constant
                    v = ones(size(L)) * pars(1);
                case 2
                    % Linear in log
                    v = 10.^(-pars(1)*log_lum + pars(2));
                case 3        
                    % A single hyperbolic function
                    v = pars(1)* (1-(1+pars(2)./L).^(-pars(3)));
                case 5
                    % Two hyperbolic functions
                    error( 'TODO' );
                    v = pars(1)*(1+pars(2)./L).^(-pars(3)) .* (1-(1+pars(4)./L).^(-pars(5)));
                otherwise
                    error( 'not implemented' );
            end
            
        end
        
        function p = get_dataset_par()
            p = struct();            
        end
        
        function print_vector( fh, vec )
            if length(vec)>1
                fprintf( fh, '[ ' );
                fprintf( fh, '%g ', vec );
                fprintf( fh, ']' );
            else
                fprintf( fh, '%g', vec );
            end
        end        
        
    end
end



==> plots/CSF_castleCSF2.m <==
classdef CSF_castleCSF2 < CSF_base
    % Colour, Area, Spatial frequency, Temporal frequency, Luminance,
    % Eccentricity dependent Contrast Sensitivity Function (CSF)
    
    properties( Constant )
       % which entries in the meachism matrix should be fixed to 1
        Mones = [ 1 1 0;
            1 0 0;
            1 1 0 ];
        
        % LMS to DKL matrix parameters used in Wuerger, 2020 (JoV)
        colmat = [2.3112 0 0 50.9875];
        chrom_ch_beta = 2;
        
        Y_min = 0.001;  % The minimum luminance
        Y_max = 10000;  % The maximum luminance
        rho_min = 2^-4  % The minimum spatial frequency
        rho_max = 64;   % The maximum spatial frequency
        ecc_max = 120;  % The maximum eccentricity
        
        
    end
    
    properties  
        use_gpu = true;
        ps_beta = 1;
        
        stelaCSF = [];
        stelaCSF_rg = [];
        stelaCSF_yv = [];
    end
    
    methods
       
        function obj = CSF_castleCSF2( fitted_par_vector_file )
            
            obj.stelaCSF = CSF_stelaCSF();
            obj.stelaCSF_rg = CSF_stelaCSF_chrom('rg');
            obj.stelaCSF_yv = CSF_stelaCSF_chrom('yv');
            obj.par = obj.get_default_par();
            
            if exist( 'fitted_par_vector_file', 'var' )
                lv = load( fitted_par_vector_file );
                obj.par = obj.param2struct( obj.par, lv.fitted_par_vector );
            end
        end
        
        function name = short_name( obj )
            % A short name that could be used as a part of a file name
            name = 'castle-csf2';
        end

        function name = full_name( obj )
            name = 'castleCSF2';
        end
        
         function M_lms2acc = get_lms2acc( obj )
            % Get the colour mechanism matrix
            
            M_lms2acc = ones(3,3);
            % Set only the cells in the array that should be ~= 1
            if isfield(obj.par, 'colmat')
                M_lms2acc(~obj.Mones(:)) = obj.par.colmat;
            else
%                 colmat = [ 0.00123883 0.229778 0.932581 1.07013 6.41585e-07 0.0037047 ];
                M_lms2acc(~obj.Mones(:)) = obj.colmat;
            end 
            % Get the right sign
            M_lms2acc =  M_lms2acc .* [ 1 1 1; 1 -1 1; -1 -1 1];
         end
        
        function S = sensitivity( obj, csf_pars )
            
%             csf_pars = obj.test_complete_params(csf_pars, { 'lms_bkg', 'ge_sigma' }, true );
%         
%             lms_bkg = csf_pars.lms_bkg;
%             lms_delta = csf_pars.lms_delta;
% %             if exist('csf_pars.luminance', 'var')
% %                 lum = csf_pars.luminance;
% %             else
% %                 lum = sum(lms_bkg,ndims(lms_bkg));
% %             end
% %             
%                         
%             [C_A, C_R, C_Y] = obj.csf_chrom_directions( lms_bkg, lms_delta);
%             
%             obj = obj.update_parameters();
%             
%             C_A_n = C_A.*obj.stelaCSF.sensitivity(csf_pars);
%             C_R_n = C_R.*obj.stelaCSF_rg.sensitivity(csf_pars);
%             C_Y_n = C_Y.*obj.stelaCSF_yv.sensitivity(csf_pars);
%             
%             C = (C_A_n.^obj.chrom_ch_beta + C_R_n.^obj.chrom_ch_beta + C_Y_n.^obj.chrom_ch_beta).^(1/obj.chrom_ch_beta);
%             
% %             mat_size = [ones(1, numel(size(lms_delta))-1), 3];
% %             LMS_delta_thr = repmat((C.^(-1)), mat_size) .* lms_delta;
% %             S = 1./ (sqrt(sum((LMS_delta_thr ./ lms_bkg).^2, numel(mat_size)))/sqrt(3)); 

            csf_pars = obj.test_complete_params(csf_pars, { 'lms_bkg', 'ge_sigma' }, true );

            k = obj.det_threshold( csf_pars );

            LMS_delta_thr = k .* csf_pars.lms_delta;
            last_dim = numel(size(LMS_delta_thr));  % the LMS channels are stored in the last dimension of the tensor
            S = 1./ (sqrt(sum((LMS_delta_thr ./ csf_pars.lms_bkg).^2, last_dim))/sqrt(3));

        end

        % Returns the detection threshold as k * lms_delta
        % The function retuns k
        function k_thr = det_threshold( obj, csf_pars )
            
            csf_pars = obj.test_complete_params(csf_pars, { 'lms_bkg', 'ge_sigma' }, true );
        
            lms_bkg = csf_pars.lms_bkg;
            lms_delta = csf_pars.lms_delta;
                        
            [C_A, C_R, C_Y] = csf_chrom_directions( obj, lms_bkg, lms_delta);
            
            obj = obj.update_parameters();
            
            C_A_n = C_A.*obj.stelaCSF.sensitivity(csf_pars);
            C_R_n = C_R.*obj.stelaCSF_rg.sensitivity(csf_pars);
            C_Y_n = C_Y.*obj.stelaCSF_yv.sensitivity(csf_pars);
            
            C = (C_A_n.^obj.chrom_ch_beta + C_R_n.^obj.chrom_ch_beta + C_Y_n.^obj.chrom_ch_beta).^(1/obj.chrom_ch_beta);            

            k_thr = (C.^(-1));
        end
        
        function S = sensitivity_edge(obj, csf_pars)
            
            t_freqs = csf_pars.t_frequency;
            tf_sel = t_freqs == 0;   % Check whether disk is static or temporally modulated
            
%             csf_pars_orig = csf_pars;
            
            if isempty(tf_sel)
                S = [];
                return;
            end
            
                csf_pars.s_frequency = logspace( log10(0.125), log10(16), 100 )';
%                 csf_pars.t_frequency = t_freqs(~tf_sel);
                csf_pars = obj.test_complete_params(csf_pars, { 'luminance', 'ge_sigma' } );
                radius = csf_pars.ge_sigma; % Store ge_sigma for multiple receptor circumference model
                radius = radius(:);
                csf_pars = rmfield(csf_pars, 'ge_sigma');
                
                % Optimized area and beta params from Gabor vs disc csf paper
                csf_pars.area = 2.42437; % Replace area parameter with fixed optimized area
                beta = 3.01142;
                
                S_gabor = sensitivity(obj, csf_pars);
                S1 = S_gabor.* (radius'.^(1/beta));
                S1 = max(S1);

                S = permute(S1, circshift(1:numel(size(S1)), -1)); 

        end
        
        
        function [C_A, C_R, C_Y] = csf_chrom_directions( obj, LMS_mean, LMS_delta)
           
            M_lms2acc = obj.get_lms2acc();
            
%            lum = sum(LMS_mean,ndims(LMS_mean));
            
%             if (size(freq, 1) ~= size(LMS_mean, 1)) && (numel(freq)~=1) && (numel(LMS_mean)~=3)
            if (numel(size(LMS_mean)) > 2)  && (numel(LMS_mean)~=3)
                dim3_size = size(LMS_mean);
                dim1_size = dim3_size(1:end-1);
            else
                dim1_size = [max( size(LMS_mean, 1), size(LMS_delta, 1)), 1];
            end
            
            if 0
                % Cone contrast
                CC_LMS = LMS_delta ./ LMS_mean;            
                CC_ACC = reshape(CC_LMS, numel(CC_LMS)/3, 3) * M_lms2acc';

                C_A = reshape(abs(CC_ACC(:,1)), dim1_size);
                C_R = reshape(abs(CC_ACC(:,2)), dim1_size);
                C_Y = reshape(abs(CC_ACC(:,3)), dim1_size);
            
            else
                % Post-receptoral
                ACC_mean = abs(reshape(LMS_mean, numel(LMS_mean)/3, 3) * M_lms2acc');
                ACC_delta = abs(reshape(LMS_delta, numel(LMS_delta)/3, 3) * M_lms2acc');

                alpha = 0;
                C_A = reshape(abs(ACC_delta(:,1)./ACC_mean(:,1)),dim1_size);
                C_R = reshape(abs(ACC_delta(:,2)./...
                    (alpha*ACC_mean(:,2) + (1-alpha)*ACC_mean(:,1)) ),dim1_size);
                C_Y = reshape(abs(ACC_delta(:,3)./...
                    (alpha*ACC_mean(:,3) + (1-alpha)*ACC_mean(:,1))),dim1_size);
            end
        end
        
        
        function pd = get_plot_description( obj )
            pd = struct();
            pp = 1;
            pd(pp).title = 'Sustained and transient response';
            pd(pp).id = 'sust_trans';
            pp = pp+1;
            
        end
        
        function plot_mechanism( obj, plt_id )
            switch( plt_id )
                case 'sust_trans' % sust-trans-response
                    clf;
                    html_change_figure_print_size( gcf, 10, 10 );
                    omega = linspace( 0, 100 );
                    [R_sust, R_trans] = obj.get_sust_trans_resp(omega);
                    hh(1) = plot( omega, R_sust, 'DisplayName', 'Sustained (achromatic)');
                    hold on
                    hh(2) = plot( omega, R_sust.*obj.par.chrom_sust_ratio, 'DisplayName', 'Sustained (chromatic)');
                    hh(3) = plot( omega, R_trans, 'DisplayName', 'Transient (achromatic)');
                    hh(4) = plot( omega, R_trans.*obj.par.chrom_trans_ratio, 'DisplayName', 'Transient (chromatic)');
                    hold off
                    xlabel( 'Temp. freq. [Hz]' );
                    ylabel( 'Response' );
                    legend( hh, 'Location', 'Best' );
                    grid on;
                otherwise
                    error( 'Wrong plt_id' );
                    
            end
        end
        
        function obj = update_parameters (obj)
            fn = fieldnames(obj.par);
            fn_rg = fieldnames(obj.stelaCSF_rg.par);
            fn_yv = fieldnames(obj.stelaCSF_yv.par);
            
            for ff = 1:length(fn_rg)
               if isfield(obj.par, ([fn_rg{ff},'_rg'])) 
                  obj.stelaCSF_rg.par.(fn_rg{ff}) = obj.par.([fn_rg{ff},'_rg']);
               end
            end
            
            for ff = 1:length(fn_yv)
               if isfield(obj.par, ([fn_yv{ff},'_yv'])) 
                  obj.stelaCSF_yv.par.(fn_yv{ff}) = obj.par.([fn_yv{ff},'_yv']);
               end
            end
            
        end
        
        function print( obj, fh )
            % Print the model parameters in a format ready to be pasted into
            % get_default_par()
            
            fn = fieldnames( obj.par );
            for ff=1:length(fn)
                if ismember( fn{ff}, { 'ds' } )
                    continue;
                elseif ismember( fn{ff}, { 'ch_sust_rg' } )
                    fn2 = fieldnames(obj.par.ch_sust_rg);
                    for ff2 = 1:length(fn2)
                        fprintf( fh, '\t\t\tp.ch_sust_rg.%s = ', fn2{ff2} );
                        obj.print_vector( fh, obj.par.ch_sust_rg.(fn2{ff2}) );
                        fprintf( fh, ';\n' );
                    end
                    fprintf( 1, '\n' )
                    continue;
                elseif ismember( fn{ff}, { 'ch_sust_yv' } )
                    fn2 = fieldnames(obj.par.ch_sust_yv);
                    for ff2 = 1:length(fn2)
                        fprintf( fh, '\t\t\tp.ch_sust_yv.%s = ', fn2{ff2} );
                        obj.print_vector( fh, obj.par.ch_sust_yv.(fn2{ff2}) );
                        fprintf( fh, ';\n' );
                    end
                    fprintf( 1, '\n' )
                    continue;
                end
                fprintf( fh, '\t\t\tp.%s = ', fn{ff} );
                obj.print_vector( fh, obj.par.(fn{ff}) );
                fprintf( fh, ';\n' );
            end
            
            M_lms2acc = obj.get_lms2acc();
            
            fprintf( fh, evalc( 'M_lms2acc' ) );
            
            % Printed formatted parameters for subclasses
            
            obj = obj.update_parameters();
            
            fprintf(fh, 'Parameters for RG subclass\n');
            obj.stelaCSF_rg.print(1);
            
            fprintf(fh, 'Parameters for YV subclass\n');
            obj.stelaCSF_yv.print(1);
        end
    end
    
    methods ( Static )
       
        function p = get_default_par()

            p = CSF_base.get_dataset_par();
       
            p.sigma_sust_rg = 14.1255;
            p.sigma_sust_yv = 6.63661;
            p.beta_sust_rg = 1.1196;
            p.beta_sust_yv = 0.947901;
            
%             p.ch_sust_rg.S_max = [ 5031.31 21.3026 0.470016 ];
%             p.ch_sust_rg.f_max = 0.000522095;
%             p.ch_sust_rg.bw = 2.88838;
%             p.ch_sust_rg.a = 0.103686;
%             p.A_0_rg = 46.7732;
%             p.f_0_rg = 0.607934;
%             
%             p.ch_sust_yv.S_max = [ 93.024 37.0135 0.413429 ];
%             p.ch_sust_yv.f_max = 0.0233976;
%             p.ch_sust_yv.bw = 2.11222;
%             p.ch_sust_yv.a = 0.103686;
%             p.A_0_yv = 3.01318e+07;
%             p.f_0_yv = 0.000495343;
                   
        end
    end
end


==> plots/CSF_stelaCSF.m <==
classdef CSF_stelaCSF < CSF_base
    % The class predicts contrast sensitivity as the functioon of
    % Spatio-Temporal frequency, Eccentricity, Luminance and Area (thus
    % stela).
    %
    % The details regarding the model, its derivation and calibration can
    % be found in the paper:
    %
    % Mantiuk, Rafał K, Maliha Ashraf, and Alexandre Chapiro.
    % “StelaCSF - A Unified Model of Contrast Sensitivity as the Function of Spatio-Temporal Frequency , Eccentricity , Luminance and Area.”
    % ACM Transactions on Graphics 41, no. 4 (2022): 145.
    % https://doi.org/10.1145/3528223.3530115.

    properties( Constant )
        Y_min = 0.001;  % The minimum luminance
        Y_max = 10000;  % The maximum luminance
        rho_min = 2^-4  % The minimum spatial frequency
        rho_max = 64;   % The maximum spatial frequency
        ecc_max = 120;  % The maximum eccentricity
    end

    properties
        use_gpu = true;
        ps_beta = 1;
    end

    methods

        function obj = CSF_stelaCSF( )
            obj.par = obj.get_default_par();
        end

        function name = short_name( obj )
            % A short name that could be used as a part of a file name
            name = 'stela-csf';
        end

        function name = full_name( obj )
            name = 'stelaCSF';
        end

        % Return contrast sensitivity for a given set of parameters. 
        % The sensitivity is assumed to be either the inverse of luminance
        % cotrast (L/\Delta L) or the inverse of cone contrast.
        %
        % This is a general interface that takes as input a
        % structure with the parameters values. This allows to add/remove
        % parameters without changing the interface, more flexible use of
        % parameters (e.g. either LMS or luminance of the background) and
        % should be less error prone. 
        % 
        % pars is the structure with the field names that closely match
        % the column names in the data files:
        %
        % luminance - luminance in cd/m^2. D65 background is assumed. 
        % lms_bkg - specify background colour and luminance 
        % s_frequency - spatial frequency in cpd
        % t_frequency - temporal frequency in Hz (default is 0)
        % orientation - orientation in deg (default is 0)
        % lms_delta - modulation direction in the LMS colour space (default
        %             D65 luminance modulation)
        % area - area of the stimulus in deg^2
        % ge_sigma - radius of the gaussian envelope in deg 
        % eccentricity - eccentricity in deg (default 0)       
        % vis_field - orientation in the visual field. See README.md
        %             (default 0)
        %
        % 'lms_bkg' and 'lms_delta' should be either [1 3] or [N 3] matrix. 
        % Any other field should be a column vector of size N or a scalar. 
        % For best performance, pass vectors with the the required number
        % of parameters. Do not call the sensitibity() function repetitively.
        % 
        %
        % You must specify 'luminance' or 'lms_bkg' but not both. 
        % You must specify 'area' or 'ge_sigma' but not both. 
        %
        % Example: 
        % csf_model = CSF_stelaCSF();
        % csf_pars = struct( 's_frequency', 4, 't_frequency', 1, 'orientation', 0, 'lms_bkg', [0.7443 0.3054 0.0157], 'area', 1, 'eccentricity', 0 );          
        % S = csf_model.sensitivity( csf_pars );        
        function S = sensitivity( obj, csf_pars )

            csf_pars = obj.test_complete_params(csf_pars, { 'luminance', 'ge_sigma' } );

            ecc = csf_pars.eccentricity;
            sigma = csf_pars.ge_sigma;
            rho = csf_pars.s_frequency;
            omega = csf_pars.t_frequency;
            lum = csf_pars.luminance;

            [R_sust, R_trans] = get_sust_trans_resp(obj, omega);

            A = pi*(sigma).^2; % Stimulus area

            S_sust = obj.csf_achrom( rho, A, lum, ecc, obj.par.ach_sust );
            S_trans = obj.csf_achrom( rho, A, lum, ecc, obj.par.ach_trans );

%             if obj.ps_beta ~= 1
%                 beta = obj.ps_beta;
%                 S = ( (R_sust.*S_sust).^beta + (R_trans.*S_trans).^beta).^(1/beta);
%             else
%                 S = R_sust.*S_sust + R_trans.*S_trans;
%             end

            S_aux = 0; %obj.aux_sensitivity( csf_pars );
            pm_ratio=1;
            if obj.ps_beta ~= 1 
                beta = obj.ps_beta;
                S = ( (R_sust.*S_sust .* sqrt(pm_ratio)).^beta + (R_trans.*S_trans .* sqrt(1./pm_ratio)).^beta + S_aux.^beta).^(1/beta);
            else
                S = R_sust.*S_sust .* sqrt(pm_ratio) + R_trans.*S_trans .* sqrt(1./pm_ratio) + S_aux;
            end
            

            % The drop of sensitivity with the eccentricity (the window of
            % visibiliy model + extension)
            alpha = min(1, abs(csf_pars.vis_field-180)/90 );
            ecc_drop = alpha .* obj.par.ecc_drop + (1-alpha) .* obj.par.ecc_drop_nasal;
            ecc_drop_f = alpha .* obj.par.ecc_drop_f + (1-alpha) .* obj.par.ecc_drop_f_nasal;
            a = ecc_drop + rho.*ecc_drop_f;
            S = S .* 10.^(-a.*ecc);

        end
        
        function S = sensitivity_edge(obj, csf_pars)
            csf_pars.s_frequency = logspace( log10(0.125), log10(16), 100 )';
            csf_pars = obj.test_complete_params(csf_pars, { 'luminance', 'ge_sigma' } );
            radius = csf_pars.ge_sigma; % Store ge_sigma for multiple receptor circumference model
            radius = radius(:);
            csf_pars = rmfield(csf_pars, 'ge_sigma');
            csf_pars.area = 3.09781; % Replace area parameter with fixed optimized area
            
            beta =4;
            S_gabor = sensitivity(obj, csf_pars);
            S = S_gabor.* (radius'.^(1/beta));
            S = max(S);
            
            S = permute(S, circshift(1:numel(size(S)), -1)); 
        end
        
        % Get the sustained and transient temporal response functions
        % omega - temporal frequency in Hz
        function [R_sust, R_trans] = get_sust_trans_resp(obj, omega)
            sigma_sust = obj.par.sigma_sust;
            beta_sust = 1.3314;
            omega_0 = 5;

            beta_trans = 0.1898;
            sigma_trans = obj.par.sigma_trans;

            R_sust = exp( -omega.^beta_sust / (sigma_sust) );
            R_trans = exp( -abs(omega.^beta_trans-omega_0^beta_trans).^2 / (sigma_trans) );
        end

        % Achromatic CSF model
        function S = csf_achrom( obj, freq, area, lum, ecc, ach_pars )
            % Internal. Do not call from outside the object.
            % A nested CSF as a function of luminance

            S_max = obj.get_lum_dep( ach_pars.S_max, lum );
            f_max = obj.get_lum_dep( ach_pars.f_max, lum );
            %gamma = obj.get_lum_dep( ach_pars.gamma, lum );

            bw = ach_pars.bw;
            %bw = max( 0.01, ach_pars.bw - ach_pars.ecc_bw_drop*ecc);
            a = ach_pars.a;

            % Truncated log-parabola
            S_LP = 10.^( -(log10(freq) - log10(f_max)).^2./(2.^bw) );
            ss = (freq<f_max) & (S_LP < (1-a));
            S_LP(ss) = 1-a;

            S_peak = S_max .* S_LP;


            % The stimulus size model from the paper:
            %
            % Rovamo, J., Luntinen, O., & N�s�nen, R. (1993).
            % Modelling the dependence of contrast sensitivity on grating area and spatial frequency.
            % Vision Research, 33(18), 2773�2788.
            %
            % Equation on the page 2784, one after (25)

            if isfield( ach_pars, 'f0' )
                f0 = ach_pars.f0;
            else
                f0 = 0.65;
            end
            if isfield( ach_pars, 'A0' )
                A0 = ach_pars.A0;
            else
                A0 = 270;
            end

            Ac = A0./(1+(freq/f0).^2);

            S = S_peak .* sqrt( Ac ./ (1+Ac./area)).*(freq.^1);
        end

        function pd = get_plot_description( obj )
            pd = struct();
            pp = 1;
            pd(pp).title = 'Sustained and transient response';
            pd(pp).id = 'sust_trans';
            pp = pp+1;
            pd(pp).title = 'Peak sensitivity';
            pd(pp).id = 'peak_s';
            pp = pp+1;
        end

        function plot_mechanism( obj, plt_id )
            switch( plt_id )
                case 'sust_trans' % sust-trans-response
                    clf;
                    html_change_figure_print_size( gcf, 10, 10 );
                    omega = linspace( 0, 100 );
                    [R_sust, R_trans] = obj.get_sust_trans_resp(omega);
                    hh(1) = plot( omega, R_sust, 'DisplayName', 'Sustained');
                    hold on
                    hh(2) = plot( omega, R_trans, 'DisplayName', 'Transient');
                    hold off
                    xlabel( 'Temp. freq. [Hz]' );
                    ylabel( 'Response' );
                    legend( hh, 'Location', 'Best' );
                    grid on;

                case { 'peak_s' }

                    f = logspace( -2, log10(5), 1024 );
                    L = logspace( -2, 4 );
                    [LL, ff] = meshgrid( L, f );
                    OMEGAs = [0 5 16];
                    COLORs = lines(length(OMEGAs));

                    for pp=1:length(OMEGAs)
                        csfpar.luminance = LL(:);
                        csfpar.s_frequency = ff(:);
                        csfpar.t_frequency = OMEGAs(pp);
                        %csfpar.area = pi*(0.5./ff(:)).^2;
                        csfpar.area = pi*(1.5).^2;
                        csfpar.eccentricity = 0;

                        S = obj.sensitivity( csfpar );

                        S = reshape( S, size(ff) );

                        S_max = max(S);

                        hh(pp) = plot( L, S_max, 'Color', COLORs(pp,:), 'DisplayName', sprintf('%g Hz', OMEGAs(pp)) );
                        hold on
                    end

                    L_dvr = logspace( -1, 0 );
                    hh(pp+1) = plot( L_dvr, sqrt(L_dvr)*50, '--k', 'DisplayName', 'DeVries-Rose law' );

                    set_axis_tick_label( 'x', 'luminance', L );
                    set_axis_tick_label( 'y', 'sensitivity', [1 1000]);

                    legend( hh, 'Location', 'best' );
                    ylabel( 'Peak sensitivity' );

                    ylim( [1 1000] );
                    grid on


                case { 'sust_peak_s', 'trans_peak_s' }
                    clf;
                    html_change_figure_print_size( gcf, 10, 10 );
                    L = logspace( -2, 4 );
                    if strcmp( plt_id, 'sust_peak_s' )
                        S_max = obj.par.ach_sust.S_max;
                    else
                        S_max = obj.par.ach_trans.S_max;
                    end
                    plot( L,  obj.get_lum_dep( S_max, L ) );
                    hold on
                    L_dvr = logspace( -1, 1 );
                    plot( L_dvr, sqrt(L_dvr)*100, '--k' );

                    set_axis_tick_label( 'x', 'luminance', L );
                    set_axis_tick_label( 'y', 'sensitivity', [1 100000] );
                    grid on;
                case 'sust_peak_f'
                    clf;
                    html_change_figure_print_size( gcf, 10, 10 );
                    L = logspace( -2, 4 );
                    %                     if plt_id == 5
                    f_max = obj.par.ach_sust.f_max;
                    %                     else
                    %                         f_max = obj.par.ach_trans.f_max;
                    %                     end
                    plot( L,  obj.get_lum_dep( f_max, L ) );
                    set_axis_tick_label( 'x', 'luminance', L );
                    set_axis_tick_label( 'y', 'frequency', [0.01 60] );
                    grid on;
                otherwise
                    error( 'Wrong plt_id' );
            end
        end

    end

    methods( Static )

        function p = get_default_par()

            p = CSF_base.get_dataset_par();

            % fitting based on the run: stela-csf_all_2022-04-16_16-48
            p.ach_sust.S_max = [ 68.9501 59.5023 0.164274 7.54866e-07 7.77268e+09 ];
            p.ach_sust.f_max = [ 1.62144 36.6565 0.255823 ];
            p.ach_sust.bw = 0.000219263;
            p.ach_sust.a = 0.103686;
            p.ach_trans.S_max = [ 0.500846 57.3469 ];
            p.ach_trans.f_max = 0.0267489;
            p.ach_trans.bw = 1.75147;
            p.ach_trans.a = 0.000273289;
            p.sigma_trans = 0.12314;
            p.sigma_sust = 5.79336;
            p.ecc_drop = 0.0296662;
            p.ecc_drop_nasal = 0.0113638;
            p.ecc_drop_f = 0.0190062;
            p.ecc_drop_f_nasal = 0.0193858;

        end


    end

end

==> plots/CSF_stelaCSF_chrom.m <==
classdef CSF_stelaCSF_chrom < CSF_base
    % The class predicts contrast sensitivity as the functioon of
    % Spatio-Temporal frequency, Eccentricity, Luminance and Area (thus
    % stela).
    %
    % The details regarding the model, its derivation and calibration can
    % be found in the paper:
    %
    % Mantiuk, Rafał K, Maliha Ashraf, and Alexandre Chapiro.
    % “StelaCSF - A Unified Model of Contrast Sensitivity as the Function of Spatio-Temporal Frequency , Eccentricity , Luminance and Area.”
    % ACM Transactions on Graphics 41, no. 4 (2022): 145.
    % https://doi.org/10.1145/3528223.3530115.

    properties( Constant )
        Y_min = 0.001;  % The minimum luminance
        Y_max = 10000;  % The maximum luminance
        rho_min = 2^-4  % The minimum spatial frequency
        rho_max = 64;   % The maximum spatial frequency
        ecc_max = 120;  % The maximum eccentricity
    end

    properties
        use_gpu = true;
        ps_beta = 1;
    end

    methods

        function obj = CSF_stelaCSF_chrom( colour )

            obj.par = obj.get_default_par( colour );
        end

        function name = short_name( obj )
            % A short name that could be used as a part of a file name
            name = 'stela-csf-chrom';
        end

        function name = full_name( obj )
            name = 'stelaCSF-chrom';
        end

        % Return contrast sensitivity for a given set of parameters. 
        % The sensitivity is assumed to be either the inverse of luminance
        % cotrast (L/\Delta L) or the inverse of cone contrast.
        %
        % This is a general interface that takes as input a
        % structure with the parameters values. This allows to add/remove
        % parameters without changing the interface, more flexible use of
        % parameters (e.g. either LMS or luminance of the background) and
        % should be less error prone. 
        % 
        % pars is the structure with the field names that closely match
        % the column names in the data files:
        %
        % luminance - luminance in cd/m^2. D65 background is assumed. 
        % lms_bkg - specify background colour and luminance 
        % s_frequency - spatial frequency in cpd
        % t_frequency - temporal frequency in Hz (default is 0)
        % orientation - orientation in deg (default is 0)
        % lms_delta - modulation direction in the LMS colour space (default
        %             D65 luminance modulation)
        % area - area of the stimulus in deg^2
        % ge_sigma - radius of the gaussian envelope in deg 
        % eccentricity - eccentricity in deg (default 0)       
        % vis_field - orientation in the visual field. See README.md
        %             (default 0)
        %
        % 'lms_bkg' and 'lms_delta' should be either [1 3] or [N 3] matrix. 
        % Any other field should be a column vector of size N or a scalar. 
        % For best performance, pass vectors with the the required number
        % of parameters. Do not call the sensitibity() function repetitively.
        % 
        %
        % You must specify 'luminance' or 'lms_bkg' but not both. 
        % You must specify 'area' or 'ge_sigma' but not both. 
        %
        % Example: 
        % csf_model = CSF_stelaCSF();
        % csf_pars = struct( 's_frequency', 4, 't_frequency', 1, 'orientation', 0, 'lms_bkg', [0.7443 0.3054 0.0157], 'area', 1, 'eccentricity', 0 );          
        % S = csf_model.sensitivity( csf_pars );        
        function S = sensitivity( obj, csf_pars )

            csf_pars = obj.test_complete_params(csf_pars, { 'luminance', 'ge_sigma' } );

            ecc = csf_pars.eccentricity;
            sigma = csf_pars.ge_sigma;
            rho = csf_pars.s_frequency;
            omega = csf_pars.t_frequency;
            lum = csf_pars.luminance;

            [R_sust] = get_sust_trans_resp(obj, omega);

            A = pi*(sigma).^2; % Stimulus area

            S_sust = obj.csf_chrom( rho, A, lum, ecc, obj.par.ch_sust );

            S = R_sust.*S_sust;           
            
            % The drop of sensitivity with the eccentricity (the window of
            % visibiliy model + extension)
            alpha = min(1, abs(csf_pars.vis_field-180)/90 );
            ecc_drop = alpha .* obj.par.ecc_drop + (1-alpha) .* obj.par.ecc_drop_nasal;
            ecc_drop_f = alpha .* obj.par.ecc_drop_f + (1-alpha) .* obj.par.ecc_drop_f_nasal;
            a = ecc_drop + rho.*ecc_drop_f;
            S = S .* 10.^(-a.*ecc);

        end
        
        function S = sensitivity_edge(obj, csf_pars)
            csf_pars.s_frequency = logspace( log10(0.125), log10(16), 100 )';
            csf_pars = obj.test_complete_params(csf_pars, { 'luminance', 'ge_sigma' } );
            radius = csf_pars.ge_sigma; % Store ge_sigma for multiple receptor circumference model
            radius = radius(:);
            csf_pars = rmfield(csf_pars, 'ge_sigma');
            csf_pars.area = 3.09781; % Replace area parameter with fixed optimized area
            
            beta =4;
            S_gabor = sensitivity(obj, csf_pars);
            S = S_gabor.* (radius'.^(1/beta));
            S = max(S);
            
            S = permute(S, circshift(1:numel(size(S)), -1)); 
        end
        
        % Get the sustained and transient temporal response functions
        % omega - temporal frequency in Hz
        function [R_sust] = get_sust_trans_resp(obj, omega)
            sigma_sust = obj.par.sigma_sust;
            beta_sust = obj.par.beta_sust;
            omega_0 = 5;
            R_sust = exp( -omega.^beta_sust / (sigma_sust) );
        end

        % Chromatic CSF model
        function S = csf_chrom( obj, freq, area, lum, ecc, ch_pars )
            % Internal. Do not call from outside the object.
            % A nested CSF as a function of luminance

            S_max = obj.get_lum_dep( ch_pars.S_max, lum );
            f_max = obj.get_lum_dep( ch_pars.f_max, lum );
            %gamma = obj.get_lum_dep( ach_pars.gamma, lum );

            bw = ch_pars.bw;
            %bw = max( 0.01, ach_pars.bw - ach_pars.ecc_bw_drop*ecc);
            a = ch_pars.a;

            % Truncated log-parabola for chromatic directions
            S_LP = 10.^( -(log10(freq) - log10(f_max)).^2./(2.^bw) );
            ss = (freq<f_max);
            max_mat = repmat(max(S_LP), size(freq));
            if numel(max_mat) == 1
                S_LP(ss) = max_mat;
            else
                S_LP(ss) = max_mat(ss);
            end

            S_peak = S_max .* S_LP;


            % The stimulus size model from the paper:
            %
            % Rovamo, J., Luntinen, O., & N�s�nen, R. (1993).
            % Modelling the dependence of contrast sensitivity on grating area and spatial frequency.
            % Vision Research, 33(18), 2773�2788.
            %
            % Equation on the page 2784, one after (25)

            if isfield( obj.par, 'f_0' )
                f0 = obj.par.f_0;
            else
                f0 = 0.65;
            end
            if isfield( obj.par, 'A_0' )
                A0 = obj.par.A_0;
            else
                A0 = 270;
            end

            Ac = A0./(1+(freq/f0).^2);

            S = S_peak .* sqrt( Ac ./ (1+Ac./area)).*(freq.^1);
        end

        function pd = get_plot_description( obj )
            pd = struct();
            pp = 1;
            pd(pp).title = 'Sustained and transient response';
            pd(pp).id = 'sust_trans';
            pp = pp+1;
            pd(pp).title = 'Peak sensitivity';
            pd(pp).id = 'peak_s';
            pp = pp+1;
        end

        function plot_mechanism( obj, plt_id )
            switch( plt_id )
                case 'sust_trans' % sust-trans-response
                    clf;
                    html_change_figure_print_size( gcf, 10, 10 );
                    omega = linspace( 0, 100 );
                    [R_sust, R_trans] = obj.get_sust_trans_resp(omega);
                    hh(1) = plot( omega, R_sust, 'DisplayName', 'Sustained');
                    hold on
                    hh(2) = plot( omega, R_trans, 'DisplayName', 'Transient');
                    hold off
                    xlabel( 'Temp. freq. [Hz]' );
                    ylabel( 'Response' );
                    legend( hh, 'Location', 'Best' );
                    grid on;

                case { 'peak_s' }

                    f = logspace( -2, log10(5), 1024 );
                    L = logspace( -2, 4 );
                    [LL, ff] = meshgrid( L, f );
                    OMEGAs = [0 5 16];
                    COLORs = lines(length(OMEGAs));

                    for pp=1:length(OMEGAs)
                        csfpar.luminance = LL(:);
                        csfpar.s_frequency = ff(:);
                        csfpar.t_frequency = OMEGAs(pp);
                        %csfpar.area = pi*(0.5./ff(:)).^2;
                        csfpar.area = pi*(1.5).^2;
                        csfpar.eccentricity = 0;

                        S = obj.sensitivity( csfpar );

                        S = reshape( S, size(ff) );

                        S_max = max(S);

                        hh(pp) = plot( L, S_max, 'Color', COLORs(pp,:), 'DisplayName', sprintf('%g Hz', OMEGAs(pp)) );
                        hold on
                    end

                    L_dvr = logspace( -1, 0 );
                    hh(pp+1) = plot( L_dvr, sqrt(L_dvr)*50, '--k', 'DisplayName', 'DeVries-Rose law' );

                    set_axis_tick_label( 'x', 'luminance', L );
                    set_axis_tick_label( 'y', 'sensitivity', [1 1000]);

                    legend( hh, 'Location', 'best' );
                    ylabel( 'Peak sensitivity' );

                    ylim( [1 1000] );
                    grid on


                case { 'sust_peak_s', 'trans_peak_s' }
                    clf;
                    html_change_figure_print_size( gcf, 10, 10 );
                    L = logspace( -2, 4 );
                    if strcmp( plt_id, 'sust_peak_s' )
                        S_max = obj.par.ch_sust.S_max;
                    else
                        S_max = obj.par.ch_trans.S_max;
                    end
                    plot( L,  obj.get_lum_dep( S_max, L ) );
                    hold on
                    L_dvr = logspace( -1, 1 );
                    plot( L_dvr, sqrt(L_dvr)*100, '--k' );

                    set_axis_tick_label( 'x', 'luminance', L );
                    set_axis_tick_label( 'y', 'sensitivity', [1 100000] );
                    grid on;
                case 'sust_peak_f'
                    clf;
                    html_change_figure_print_size( gcf, 10, 10 );
                    L = logspace( -2, 4 );
                    %                     if plt_id == 5
                    f_max = obj.par.ch_sust.f_max;
                    %                     else
                    %                         f_max = obj.par.ach_trans.f_max;
                    %                     end
                    plot( L,  obj.get_lum_dep( f_max, L ) );
                    set_axis_tick_label( 'x', 'luminance', L );
                    set_axis_tick_label( 'y', 'frequency', [0.01 60] );
                    grid on;
                otherwise
                    error( 'Wrong plt_id' );
            end
        end
        
        function print( obj, fh )
            % Print the model parameters in a format ready to be pasted into
            % get_default_par()
            
            fn = fieldnames( obj.par.ch_sust );
            for ff=1:length(fn)
                fprintf( fh, '\t\t\t\tp.ch_sust.%s = ', fn{ff} );
                obj.print_vector( fh, obj.par.ch_sust.(fn{ff}) );
                fprintf( fh, ';\n' );
            end
            fprintf( 1, '\n' )
            
            fn = fieldnames( obj.par );
            for ff=1:length(fn)
                if ismember( fn{ff}, { 'ch_sust', 'ds' } )
                    continue;
                end
                fprintf( fh, '\t\t\t\tp.%s = ', fn{ff} );
                obj.print_vector( fh, obj.par.(fn{ff}) );
                fprintf( fh, ';\n' );
            end
            
        end

    end

    methods( Static )

        function p = get_default_par( colour )

            p = CSF_base.get_dataset_par();
      
            switch colour
                case 'rg'
                    % fitting based on the run: stela-csf_all_2022-04-16_16-48
                    p.ch_sust.S_max = [ 5031.31 21.3026 0.470016 ];
                    p.ch_sust.f_max = 0.000522095;
                    p.ch_sust.bw = 2.88838;
                    p.ch_sust.a = 0.103686;

                    p.A_0 = 46.7732;
                    p.f_0 = 0.607934;
                    p.sigma_sust = 14.1255;
                    p.beta_sust = 1.1196;
                    p.ecc_drop = 0.0296662;
                    p.ecc_drop_nasal = 0.0113638;
                    p.ecc_drop_f = 0.0190062;
                    p.ecc_drop_f_nasal = 0.0193858;
                case 'yv'
                    % fitting based on the run: stela-csf_all_2022-04-16_16-48
                    p.ch_sust.S_max = [ 93.024 37.0135 0.413429 ];
                    p.ch_sust.f_max = 0.0233976;
                    p.ch_sust.bw = 2.11222;
                    p.ch_sust.a = 0.103686;

                    p.A_0 = 3.01318e+07;
                    p.f_0 = 0.000495343;
                    p.sigma_sust = 6.63661;
                    p.beta_sust = 0.947901;
                    p.ecc_drop = 0.0296662;
                    p.ecc_drop_nasal = 0.0113638;
                    p.ecc_drop_f = 0.0190062;
                    p.ecc_drop_f_nasal = 0.0193858;
                otherwise
                    error('Invalid colour direction supplied');
            end
            

        end


    end

end

==> plots/XR_DAVID_plot_results_aggregated.m <==
function XR_DAVID_plot_results_aggregated()

    close all;
    
    D = readtable( 'results_scaled.csv' );


    %% heatmap figure

    if(0)
        D2 = D;
        D2(strcmp(D2.scene,'all'),:) = [];
        D2(strcmp(D2.method,'reference_Level001'),:) = [];
        D2 = removevars(D2,'jod_low');
        D2 = removevars(D2,'jod_high');
    
        for i = 1:3
    
            D3 = D2; D3(~contains(D3.method,sprintf('%03d',i)),:) = [];
            D3.jod = 10+round(D3.jod,2);
    
            for j = 1:size(D3,1)
                str = strsplit(D3.method{j},'_');
    
                if(strcmp(str{1},'CSub'))
                    str{1} = 'Chroma subsamp.';
                end  

                if(strcmp(str{1},'DUC'))
                    str{1} = 'DCE';
                end
    
                if(strcmp(str{1},'ColorFringes'))
                    str{1} = 'Color fringes';
                end
    
                D3.method(j) = {str{1}};
            end
    
            fig = figure('Units','normalized','Position',[0 0 .9 .6])
            heatmap(D3,'scene','method','ColorVariable','jod','ColorMap',parula);
            set(gca,'FontSize',18);
            axs = struct(gca); %ignore warning that this should be avoided
            cb = axs.Colorbar;
            title(sprintf('Quality at level %d',i));
            caxis([5.5 10]);
            filename = sprintf('heatmap_level%03d.pdf',i);
            exportgraphics(fig, filename, 'ContentType', 'vector');
    
        end

    end
   
    %% aggregate figure

    if(1)
    
        D2 = D;
        D2(~strcmp(D2.scene,'all'),:) = [];
        D2(end,:) = [];
    
        xlab = {'Blur','Chroma Subsamp.', 'Color Fringes', 'Contrast', 'DCE','Dither','LSNU','WGNU'};
    
        xval = 1:8;
        xoffset = [-0.1 0 0.1];
        
        yval = 10+D2.jod;
        ylow = D2.jod_low;
        yhig = D2.jod_high;    
        
        fig = figure('Units','normalized','Position',[0 0 .25 .3]); hold on;
        markers = {'o','s','diamond'};
        xlim([0.5 8.5]);
        ylim([4.5 11.5]);
    
        col = hsv(3);
        yline(10,'LineWidth',1,'LineStyle','--');
    
        for i = 1:3
            h = errorbar(xval+xoffset(i),yval(i:3:end),ylow(i:3:end),yhig(i:3:end), 'LineStyle','none','Color',col(i,:),'LineWidth',1,...
                'Marker',markers{i}, 'MarkerSize', 10,'MarkerEdgeColor', col(i,:),'MarkerFaceColor', col(i,:));
        end
    
        xticklabels(xlab);
        xtickangle(45);
        xlabel = '';
%         xlabel('Distortions');
        ylabel('Quality');
    
        legend({'Reference', 'Level 1', 'Level 2', 'Level 3'},'Location','SouthEast');
        set(gca,'FontSize',12);
        grid on
    
        exportgraphics(fig, 'Aggregate_plot_XRDAVID.pdf', 'ContentType', 'vector');

    end

end

==> plots/mask_func.m <==
function D = mask_func( C_test, C_ref, channel )

% channels: Ysusts, Ytrans, RG, YV

% cvvdp_base
mask_p = 2.316437244415283;
mask_q = [1.560034990310669, 6.692387580871582, 1.3770616054534912, 2.0227138996124268];
log_mask_c = -0.857231080532074;

% cvvdp_ch_gain
% mask_p = 2.2200233936309814;
% mask_q = [1.3938289880752563, 3.7932112216949463, 2.594486713409424, 3.6236422061920166 ];
% log_mask_c = -0.7880982756614685;

% cvvdp_mult_mutual
mask_p = 2.264355182647705;
% Ach-S, Ach-T, RG, YV
mask_q = [1.302622675895691, 3.588787317276001, 2.8885908126831055, 3.6807713508605957];            
log_mask_c = -0.7954971194267273;

cm = [0.14 0.038 0.2 0.11];


C_mask = cm(channel) * min( C_test, C_ref ).^mask_q(channel);

D = abs(C_test-C_ref).^mask_p ./ (1 + C_mask);

end

==> plots/plot_castleCSF.m <==
% Plot castle CSF

csf = CSF_castleCSF2();

figure(1);
clf

html_change_figure_print_size(gcf, 32, 8 );

LUMs = [0.01 0.1 1 10, 100, 1000, 1000];
FREQs = logspace( log10(0.25), log10(64), 1024 )';

lms_deltas = dkl2lms_d65(eye(3));

mech_labels = { 'Achromatic sustained', 'Achromatic transient', 'Chromatic RG', 'Chromatic YV' };

COLORs = lines(length(LUMs));

ha = tight_subplot(1,4,[.01 .03],[.17 .05],[.05 .01]);

for kk=1:4
    axes(ha(kk));
    %subplot( 1, 4, kk );

    if kk<=2
        cdir = 1;
    else
        cdir = kk-1;
    end

    if kk==2
        omega = 5;
    else
        omega = 0;
    end

    lms_delta = lms_deltas(cdir,:);

  
    for ll=1:length(LUMs)
        csf_pars = struct( 's_frequency', FREQs, 't_frequency', omega, 'orientation', 0, 'luminance', LUMs(ll), 'lms_delta', lms_delta, 'ge_sigma', 1.5, 'eccentricity', 0 );
        S = csf.sensitivity(csf_pars);
        plot( FREQs, S, 'Color', COLORs(ll,:));
        hold on

        if ~(LUMs(ll)==100 && kk~=2)
            ind = find(S==max(S),1);
            text( FREQs(ind), S(ind), sprintf( 'Y=%g cd/m^2', LUMs(ll) ), "Color", COLORs(ll,:), "HorizontalAlignment", "left", "VerticalAlignment","bottom" )
        end
    end
    hold off
    set_axis_tick_label( 'x', 'frequency', FREQs );
    set_axis_tick_label( 'y', 'sensitivity', [1 1000] );
    xlim( [FREQs(1) FREQs(end)] );
    ylim( [0.8 1500] );
    title( mech_labels{kk}, 'FontWeight','normal' )
    grid on
    
end
%fix_text_overlap( gcf );

exportfig(gcf, 'castleCSF.eps', 'Color', 'rgb');

==> plots/plot_jod_illustration.m <==
% Illustration of the JOD scores

q = [6 7];

figure(1);
html_change_figure_print_size( gcf, 16, 8 );
clf

subplot( 2, 1, 1 );

sigma_djod = 1.4826;
sigma_jod = sigma_djod/sqrt(2);

xx = linspace( 3, 12, 1024 );

COLORs = lines(3);
for kk=1:2
    plot( xx, normpdf(xx,q(kk),sigma_jod), 'Color', COLORs(kk,:) )
    hold on
    max_v = normpdf(0,0,sigma_jod);
    plot( [1 1]*q(kk), [0 max_v], 'Color', COLORs(kk,:) )
    text( q(kk), max_v+0.06, sprintf( 'q_{%d}', kk), 'Color', COLORs(kk,:), "HorizontalAlignment","center" )
end
hold off
xlabel( 'JOD score' );
ylabel( 'Probability' );
ylim( [0 0.5])
text( 3.3, 0.4, "(a)" )


subplot( 2, 1, 2 );

xx = linspace( -2, 6, 1024 );
xx_pos = linspace( 0, 6, 256 );
yy_area = normpdf(xx_pos,d,sigma_djod);
fill_color = mean( cat( 1, COLORs(3,:), [1 1 1] ) );
fill( [0, xx_pos], [0, yy_area], fill_color, 'EdgeColor', COLORs(3,:) );
hold on
d = q(2)-q(1);
plot( xx, normpdf(xx,d,sigma_djod), 'Color', COLORs(3,:) )
max_v = normpdf(0,0,sigma_djod);
plot( [1 1]*d, [0 max_v], 'Color', COLORs(3,:) )
text( d, max_v+0.06, 'q_2-q_1', 'Color', COLORs(3,:), "HorizontalAlignment","center" )

plot( [0 0], [0 0.4], '--k' );

text( 1, 0.15, "75%" )
text( -0.6, 0.1, "25%" )
text( -1.7, 0.33, "(b)" )

ylim( [0 0.4])
xlabel( 'Difference in JOD score' );
ylabel( 'Probability' );

exportfig(gcf, 'jod_illustration.eps', 'Color', 'rgb');



==> plots/plot_masking_3d.m <==
% Plot the masking function

c_min = log10(0.1);
c_max = log10(100);

N = 30;
C_ref = logspace( c_min, c_max, N )';
C_test = logspace( c_min, c_max, N );
%C_test = C_ref + logspace( -3, 2, N );

figure(1);
clf;
html_change_figure_print_size( gcf, 16, 8 );


ch_label = { 'Achromatic sustained', 'Achromatic transient' };
for kk=1:2
subplot( 1, 2, kk );

ch = kk;
D = mask_func( C_test, C_ref, ch );
k_C = 10^2.381617784500122;
D_hat = k_C * D ./ (k_C+D);

mesh( C_test, C_ref, D_hat );
set( gca, 'XScale', 'log' )
set( gca, 'YScale', 'log' )
zlim( [0 350] );
c_ticks = 10.^(-1:3);
set( gca, 'XTick', c_ticks );
set( gca, 'XTickLabel', num2str(c_ticks') );
set( gca, 'YTick', c_ticks );
set( gca, 'YTickLabel', num2str(c_ticks') );

xlabel( '$$C''^{test}$$', 'Interpreter','latex' );
ylabel( '$$C''^{ref}$$', 'Interpreter','latex' );
zlabel( 'Visual difference $$\hat{D}$$', 'Interpreter','latex' );
title( ch_label{kk}, 'FontWeight','normal' );

axh = gca;

azimuth = -45;
elevation = 35.264;
% Isometric view, c. f. https://en.wikipedia.org/wiki/Isometric_projection
view(axh,azimuth,elevation);

% unitx = [1;0;0];
% unity = [0;1;0];
% unitz = [0;0;1];
% projectedunitx = rotx(elevation) * rotz(-azimuth) * unitx;
% projectedunity = rotx(elevation) * rotz(-azimuth) * unity;
% xlabelangle = atan2d(projectedunitx(3),projectedunitx(1)) %#ok
% ylabelangle = -(180 - atan2d(projectedunity(3),projectedunity(1))) %#ok

xlabelhandle = axh.XLabel;
ylabelhandle = axh.YLabel;
xlabelhandle.Rotation = 28;
ylabelhandle.Rotation = -28;
% xlimits = xlim(axh);
% ylimits = ylim(axh);
% zlimits = zlim(axh);
% xmean = mean(xlimits);
% ymean = mean(ylimits);
% xbottom = xlimits(1);
% ybottom = ylimits(1);
% zbottom = zlimits(1);
xlabelhandle.Position = xlabelhandle.Position + [0 0.01 0];
ylabelhandle.Position = ylabelhandle.Position + [0.01 0.01 0];

end

exportgraphics(gcf, 'masking_3d.eps', 'ContentType', 'vector')

%exportfig(gcf, 'masking_3d.eps', 'Color', 'rgb');


==> plots/plot_masking_thresholds.m <==
% Plot discrimination thresholds as predicted by a masking function

c_min = log10(0.1);
c_max = log10(1000);

N = 1024;
C_mask = logspace( c_min, c_max, N )';

ch_labels = { 'Y_{sust}', 'Y_{trans}', 'RG', 'YV' };

COLORs = [ 0 0 0;
    0 0 0;
    255 85 85;
    143 0 255 ]/255;
lstyle = [ "-", "--", "-", "-" ];

figure(1);
html_change_figure_print_size( gcf, 16, 8 );
clf;

hh = [];
for cc=1:4

    cind = cc;

    obj_func = @(C_delta) (mask_func(C_mask+C_delta, C_mask, cc));

    C_delta_max = 1000;
    C_delta = binary_search_vec(obj_func, ones(size(C_mask)), [0.01 C_delta_max], 30);

    epsilon = 1e-4;
    ss = C_delta>(C_delta_max-epsilon);
    C_delta(ss) = NaN;

    hh(cc) = plot( C_mask, C_delta, lstyle(cind), 'Color', COLORs(cind,:), 'DisplayName', ch_labels{cind} );
    hold on
end

set_axis_tick_label( 'x', 'large_contrast', 10.^[c_min, c_max] );
set_axis_tick_label( 'y', 'large_contrast', 10.^[c_min, c_max] );
xlabel( 'Masking contrast $$C^{mm}$$', "Interpreter","latex")
ylabel( 'Discrimination contrast $${\Delta}C$$', "Interpreter","latex")
legend( hh, 'Location', 'best' );
ylim( [0.7 20] );

exportfig(gcf, 'masking_thresholds.eps', 'Color', 'rgb');


==> plots/plot_temporal_channels.m <==
% Plot temporal channels

csf = CSF_castleCSF2();
ch_labels = { 'Y_{sust}', 'Y_{trans}', 'RG', 'YV' };

COLORs = [ 0 0 0;
    0 0 0;
    255 85 85;
    143 0 255 ]/255;
lstyle = [ "-", "--", "-", "-" ];

figure(1);
html_change_figure_print_size( gcf, 16, 8 );
clf;


fps = 480;
N = ceil(1.0*fps/2)*2+1;
step = 1/fps;
t = 0:step:(N-1)*step;
N_omega = N/2+1;
omega = linspace( 0, fps/2, N_omega );

for kk=1:4

    switch(kk)
        case 1
            [R, ~] = csf.stelaCSF.get_sust_trans_resp(omega);
        case 2
            [~, R] = csf.stelaCSF.get_sust_trans_resp(omega);
        case 3
            R = csf.stelaCSF_rg.get_sust_trans_resp(omega);
        case 4
            R = csf.stelaCSF_yv.get_sust_trans_resp(omega);
    end

    hh(kk) = plot( omega, R, lstyle(kk), 'DisplayName', ch_labels{kk}, 'Color', COLORs(kk,:), 'LineWidth', 0.8 );
    hold on

end

xlabel( 'Temporal frequency [Hz]' );
%set_axis_tick_label( 'y', 'sensitivity', [0.001 1] );
ylabel( 'Modulation' );
legend(hh);
%set( gca, 'YScale', 'log' );
ylim( [0.001 1] );

%exportfig(gcf, 'temp_channels.eps', 'Color', 'rgb');


==> plots/timings/plot_times_res.m <==
figure(1)
html_change_figure_print_size( gcf, 16, 8 );
clf;
gcf;

% gap = [0.01 ,0.01];
% marg_h = [0.12, 0.01]; % [lower upper]
% marg_w = [0.1, 0.04]; % [left right]
% ha = tight_subplot(1,1, gap, marg_h, marg_w);
% 
% set(gcf, 'defaultAxesFontName', 'Arial');
% set(gcf, 'defaultTextFontName', 'Arial');
% % set(gcf, 'defaultTextFontSize', 9);
% text_size = 6;
% 
% fig = gcf;
% fig_size = [3.45 2.5]*1;
% fig.Units = 'inches';
% fig.Position = [0 0 , fig_size];
% fig.PaperUnits = 'inches';
% fig.PaperSize = fig_size;

%t = readtable('timings_frames.csv');
% t = readtable('timings_resolution.csv');
t = readtable('timings_resolution_quadro.csv');
t.mpix = t.height .* t.width/1e6;

%colors = get(groot,'defaultAxesColorOrder');
markers = {'+','o','*','x','v','d','^','s','>','<'};

metrics = { 'VMAF', 'ColorVideoVDP', 'FovVideoVDP' };

HEIGHTs = unique( t.height );
for kk=1:length(HEIGHTs)
    mpix = HEIGHTs(kk) * HEIGHTs(kk)/9*16/1e6;
    plot( [1 1]*mpix, [0 12], '--k' );
    text( mpix+0.05, 7, sprintf( '%dp', HEIGHTs(kk)));
    hold on
end

COLORs = lines(numel(metrics));
hh = [];
for i = 1:numel(metrics)
    d = t(strcmp(t.name, metrics{i}),:);
    %errorbar(d.time_mean, d.time_std, 'color', colors(i,:));
    %plot(d.num_frames, d.time_mean, 'marker', markers(i), 'MarkerSize', 5, 'Color', colors(i, :));
    hh(i) = plot(d.mpix, d.time_mean, 'marker', markers{i}, 'MarkerSize', 5, 'Color', COLORs(i, :))
    hold on;
    text_y_pos = d.time_mean(end);
%    text( 8.5, text_y_pos, sprintf('%.4g', d.time_mean(end)), 'Color', COLORs(i, :));
end




grid on
%legend(metrics, 'top-left');
legend(hh, metrics, 'Location', 'northwest')
%xlabel('Video frames')
xlabel('Frame resolution [million pixels]')
ylabel('Time [sec]')
%ylim([0.0, 22])
%xlim([0 600]);
ylim([0.0, 12])
xlim([0 9.5]);
%set(gca, 'MinorGridAlpha', 0)

%ax = gca; 
%ax.FontSize = text_size; 

name = 'metric_timing_comparison';
% print(gcf, name,'-dpdf', '-bestfit');

exportfig(gcf, 'times_res.eps', 'Color', 'rgb');

